Performance Evaluation and Modeling of Cryptographic Libraries for MPI Communications

In order for High-Performance Computing (HPC) applications with data security requirements to execute in the public cloud, the cloud infrastructure must ensure the privacy and integrity of data. To meet this goal, we consider incorporating encryption in the Message Passing Interface (MPI) library. We empirically evaluate four contemporary cryptographic libraries, OpenSSL, BoringSSL, Libsodium, and CryptoPP using micro-benchmarks and NAS parallel benchmarks on two different networking technologies, 10Gbps Ethernet and 40Gbps InfiniBand. We also develop accurate models that allow us to reason about the performance of encrypted MPI communication in different situations and give guidance on how to improve encrypted MPI performance.

==> graphs/converter.sh <==
#!/bin/bash
# Convert PDF to encapsulated PostScript
# usage: pdf2eps <filename.pdf>

# Remove .pdf extension from input
filename=$(echo $1 | sed 's/.pdf//')
# Convert into .eps
pdftops $filename.pdf $filename-temp.ps
ps2eps $filename-temp.ps
mv $filename-temp.eps $filename.eps
rm $filename-temp.ps
